Dash: Scalable Hashing on Persistent Memory

Byte-addressable persistent memory (PM) brings hash tables the potential of low latency, cheap persistence and instant recovery. The recent advent of Intel Optane DC Persistent Memory Modules (DCPMM) further accelerates this trend. Many new hash table designs have been proposed, but most of them were based on emulation and perform sub-optimally on real PM. They were also piece-wise and partial solutions that side-step many important properties, in particular good scalability, high load factor and instant recovery. We present Dash, a holistic approach to building dynamic and scalable hash tables on real PM hardware with all the aforementioned properties. Based on Dash, we adapted two popular dynamic hashing schemes (extendible hashing and linear hashing). On a 24-core machine with Intel Optane DCPMM, we show that compared to state-of-the-art, Dash-enabled hash tables can achieve up to ~3.9X higher performance with up to over 90% load factor and an instant recovery time of 57ms regardless of data size.

==> figures-src/fingerprint/fingerprint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import csv"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_csv(file:str):\n",
    "    with open(file) as f:\n",
    "        return np.array(list(csv.reader(f, delimiter=' '))[1:], dtype=np.float)\n",
    "    \n",
    "matplotlib.rcParams.update({'font.size': 14})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((array([ 8.785, 38.16 , 29.948, 16.092]),\n",
       "  array([ 9.24 , 49.558, 58.379, 16.707])),\n",
       " (array([ 4.278, 12.862,  7.113, 10.146]),\n",
       "  array([ 8.01 , 36.368, 55.309, 15.916])))"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "labels = ('Insertion', 'Search-pos', 'Search-neg', 'Delete')\n",
    "N = len(labels)\n",
    "fixed_data = read_csv('fp_fixed.csv')\n",
    "fixed_data = (fixed_data[:,1], fixed_data[:,2])\n",
    "vl_data = read_csv('fp_vl.csv')\n",
    "vl_data = (vl_data[:,1], vl_data[:,2])\n",
    "\n",
    "ind = np.arange(N)    # the x locations for the groups\n",
    "width = 0.35       # the width of the bars: can also be len(x) sequence\n",
    "\n",
    "fixed_data, vl_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "fig.set_size_inches(6, 2.5, forward=True)\n",
    "p1 = ax.bar(ind-width/2, fixed_data[0], width, color='#e58e26')\n",
    "p2 = ax.bar(ind-width/2, fixed_data[1]-fixed_data[0], width, bottom=fixed_data[0], color='#fad390')\n",
    "p3 = ax.bar(ind+width/2, vl_data[0], width, color='#079992')\n",
    "p4 = ax.bar(ind+width/2, vl_data[1]-vl_data[0], width, bottom=vl_data[0], color='#78e08f')\n",
    "\n",
    "plt.ylabel('Million ops/s')\n",
    "plt.xticks(ind, labels)\n",
    "plt.legend((p2[0], p1[0], p4[0], p3[0]), ('fixed-fingerprint', 'fixed-base', 'vl-fingerprint', 'vl-base'),\n",
    "           ncol=1, loc='upper right',bbox_to_anchor=(0.23, 1, 1., 0))\n",
    "plt.grid(axis='y', alpha=0.25)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('5-fingerprint.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures-src/load_factor_compare/process.cc <==
#include <cstdio>
#include <cstdlib>
#include <fstream>
#include <string>
#include <iostream>
using namespace std;


int main()
{
	string file_arr[5] = {"level.csv","CCEH_4.csv","DASH_EX_2.csv","DASH_EX_4.csv","DASH_LH_2.csv"};

	for(int i = 0; i < 5; ++i){

	ifstream in(file_arr[i]);
	ofstream out("_" +  file_arr[i]);
	string line;
 	
	int num = 0;

	if(in) 
	{
		while (getline (in, line)) 
		{ 
			out << num <<" "<< line << endl;
			num+=10;
			if(num == 250)break;
		}
	}
	else 
	{
		cout <<"no such file" << endl;
	}

	}
	return 0;
}


==> figures-src/lock/lock.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import csv"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_csv(file:str):\n",
    "    data = np.loadtxt(open(file), delimiter='\\t', usecols=1)\n",
    "    return np.array(data)\n",
    "    \n",
    "matplotlib.rcParams.update({'font.size': 14})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "labels = ('Insertion', 'Search-pos', 'Search-neg', 'Delete')\n",
    "N = len(labels)\n",
    "neg_opt = read_csv('neg_opt_lock.tsv')\n",
    "neg_spin = read_csv('neg_spin_lock.tsv')\n",
    "pos_opt = read_csv('pos_opt_lock.tsv')\n",
    "pos_spin = read_csv('pos_spin_lock.tsv')\n",
    "\n",
    "ind = [1, 2, 4, 8, 16, 24]    # the x locations for the groups\n",
    "width = 0.2      # the width of the bars: can also be len(x) sequence"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "fig.set_size_inches(7, 2.5, forward=True)\n",
    "p1 = ax.plot(ind, neg_opt, '-o', color='#fad390')\n",
    "p2 = ax.plot(ind, pos_opt, '-v', color='#e58e26')\n",
    "p3 = ax.plot(ind, neg_spin, '-^', color='#78e08f')\n",
    "p4 = ax.plot(ind, pos_spin, '-+', color='#079992')\n",
    "plt.xticks(ind, ind)\n",
    "\n",
    "ax.set(ylabel='Million ops/s')\n",
    "ax.set(xlabel='Number of threads')\n",
    "ax.legend((p1[0], p2[0], p3[0], p4[0]), ('Optimistic-pos', 'Optimistic-neg', 'Spin-pos', 'Spin-neg'), ncol=2, framealpha=0.4)\n",
    "\n",
    "ax.grid(axis='y', alpha=0.25)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('5-locks.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures-src/pre-allocation/pre-allocation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import csv"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_csv(file:str):\n",
    "    data = np.loadtxt(open(file), delimiter='\\t', usecols=1)\n",
    "    return np.array(data)\n",
    "    \n",
    "matplotlib.rcParams.update({'font.size': 14})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "labels = ('Insertion', 'Search-pos', 'Search-neg', 'Delete')\n",
    "N = len(labels)\n",
    "eh_base = read_csv('eh-base.tsv')\n",
    "eh_prealloc = read_csv('eh-preallocate.tsv')\n",
    "lh_base = read_csv('lh-base.tsv')\n",
    "lh_prealloc = read_csv('lh-preallocate.tsv')\n",
    "\n",
    "ind = [1, 2, 4, 8, 16, 24]    # the x locations for the groups\n",
    "width = 0.2      # the width of the bars: can also be len(x) sequence\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x144 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, (ax1, ax2) = plt.subplots(1, 2, sharex=True, sharey=True,gridspec_kw={'wspace': 0})\n",
    "fig.set_size_inches(7, 2, forward=True)\n",
    "\n",
    "p1 = ax1.plot(ind, eh_base, '-o', color='#e58e26')\n",
    "p2 = ax1.plot(ind, eh_prealloc, '-v', color='#079992')\n",
    "\n",
    "p3 = ax2.plot(ind, lh_base, '-o', color='#e58e26')\n",
    "p4 = ax2.plot(ind, lh_prealloc, '-v', color='#079992')\n",
    "\n",
    "plt.xticks(ind, ind)\n",
    "ax1.set(ylabel='Million ops/s')\n",
    "ax1.set(xlabel='Threads - DASH-EH')\n",
    "ax2.set(xlabel='Threads - DASH-LH')\n",
    "\n",
    "ax1.legend((p1[0], p2[0]), ('Default', 'Prealloc'),\n",
    "           ncol=1)\n",
    "\n",
    "ax1.grid(axis='y', alpha=0.25)\n",
    "ax2.grid(axis='y', alpha=0.25)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('5-allocator.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures-src/read_opt/metadata.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import csv"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_csv(file:str):\n",
    "    with open(file) as f:\n",
    "        return np.array(list(csv.reader(f, delimiter=' '))[1:], dtype=np.float)\n",
    "    \n",
    "matplotlib.rcParams.update({'font.size': 14})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((array([ 8.494, 39.951, 35.092, 14.279]),\n",
       "  array([ 9.24 , 49.558, 58.379, 16.707])),\n",
       " (array([ 7.197, 28.257, 21.762, 11.938]),\n",
       "  array([ 8.624, 47.048, 59.317, 16.341])))"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "labels = ('Insertion', 'Search-pos', 'Search-neg', 'Delete')\n",
    "N = len(labels)\n",
    "fixed_data = read_csv('read_opt_2_24.csv')\n",
    "fixed_data = (fixed_data[:,1], fixed_data[:,2])\n",
    "vl_data = read_csv('read_opt_4_24.csv')\n",
    "vl_data = (vl_data[:,1], vl_data[:,2])\n",
    "\n",
    "ind = np.arange(N)    # the x locations for the groups\n",
    "width = 0.35       # the width of the bars: can also be len(x) sequence\n",
    "\n",
    "fixed_data, vl_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "fig.set_size_inches(6, 2.5, forward=True)\n",
    "p1 = ax.bar(ind-width/2, fixed_data[0], width, color='#e58e26')\n",
    "p2 = ax.bar(ind-width/2, fixed_data[1]-fixed_data[0], width, bottom=fixed_data[0], color='#fad390')\n",
    "p3 = ax.bar(ind+width/2, vl_data[0], width, color='#079992')\n",
    "p4 = ax.bar(ind+width/2, vl_data[1]-vl_data[0], width, bottom=vl_data[0], color='#78e08f')\n",
    "\n",
    "plt.ylabel('Million ops/s')\n",
    "plt.xticks(ind, labels)\n",
    "plt.legend((p2[0], p1[0], p4[0], p3[0]), ('two-metadata', 'two-base', 'four-metadata', 'four-base'),\n",
    "           ncol=1, loc='upper right',bbox_to_anchor=(0.23, 1, 1., 0))\n",
    "plt.grid(axis='y', alpha=0.25)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('5-read_opt.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures-src/single-thread/single-thread.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import csv"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_csv(file:str):\n",
    "    data = np.loadtxt(open(file), delimiter=' ', skiprows=1, usecols=(1,2,3,4))\n",
    "    return np.array(data)\n",
    "    \n",
    "matplotlib.rcParams.update({'font.size': 22})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[0.306 0.757 0.845 0.705]\n",
      " [0.306 1.457 2.712 2.761]\n",
      " [0.835 1.361 3.264 3.434]\n",
      " [0.841 1.189 1.417 1.268]]\n",
      "[[0.208 0.336 0.647 0.55 ]\n",
      " [0.361 0.86  1.775 1.801]\n",
      " [0.2   0.537 3.085 3.2  ]\n",
      " [0.462 0.948 1.347 1.223]]\n"
     ]
    }
   ],
   "source": [
    "labels = ('Insertion', 'Search-pos', 'Search-neg', 'Delete')\n",
    "N = len(labels)\n",
    "fixed_data = read_csv('single_iv.csv')\n",
    "vl_data = read_csv('single_vl.csv')\n",
    "\n",
    "ind = np.arange(N)    # the x locations for the groups\n",
    "width = 0.2      # the width of the bars: can also be len(x) sequence\n",
    "\n",
    "# fixed_data, vl_data\n",
    "print(fixed_data)\n",
    "print(vl_data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x360 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, (ax1, ax2) = plt.subplots(1, 2, sharex=True, sharey=True, gridspec_kw={'wspace': 0})\n",
    "fig.set_size_inches(12, 5, forward=True)\n",
    "p1 = ax1.bar(ind-width*1.5, fixed_data[:,0], width, color='#56b4e9')\n",
    "p2 = ax1.bar(ind-width/2, fixed_data[:,1], width, color='#e69f00')\n",
    "p3 = ax1.bar(ind+width/2, fixed_data[:,2], width, color='#9400d3')\n",
    "p4 = ax1.bar(ind+width*1.5, fixed_data[:,3], width, color='#009e73')\n",
    "\n",
    "p5 = ax2.bar(ind-width*1.5, vl_data[:,0], width, color='#56b4e9')\n",
    "p6 = ax2.bar(ind-width/2, vl_data[:,1], width, color='#e69f00')\n",
    "p7 = ax2.bar(ind+width/2, vl_data[:,2], width, color='#9400d3')\n",
    "p8 = ax2.bar(ind+width*1.5, vl_data[:,3], width, color='#009e73')\n",
    "\n",
    "ax1.set(ylabel='Million ops/s')\n",
    "plt.xticks(ind, labels)\n",
    "ax1.tick_params(axis=\"x\", rotation=30) \n",
    "ax2.tick_params(axis=\"x\", rotation=30) \n",
    "\n",
    "ax2.legend((p1[0], p2[0], p3[0], p4[0]), ('CCEH', 'Level Hashing', 'DASH-EH', 'DASH-LH'),\n",
    "           ncol=1, loc='upper left', bbox_to_anchor=(-0.28, 1, 1., 0))\n",
    "\n",
    "ax1.text(-0.4, 3.3, \"Fixed length\")\n",
    "ax2.text(1.4, 3.3, \"Variable length\")\n",
    "ax1.grid(axis='y', alpha=0.25)\n",
    "ax2.grid(axis='y', alpha=0.25)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('5-single.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

